Next-to-next-to-leading-order QCD corrections to ${}^3S_1^{(8)}$ gluon fragmentation function for quarkonium

We present the first computation of the next-to-next-to-leading-order (NNLO) QCD corrections to the ${}^3S_1^{(8)}$ gluon fragmentation function for quarkonium within the nonrelativistic QCD (NRQCD) factorization framework, accurate to the lowest order in the velocity expansion. The calculation is performed with high numerical precision and encompasses both polarized and unpolarized cases. We find that the NNLO corrections are positive and substantial across most of the $z$ region. Furthermore, the logarithmic singularities near the endpoint $z\to 1$ are fully reconstructed, providing essential inputs for future threshold resummation beyond leading-logarithmic accuracy. Combined with threshold-resummed formulas in the large-$z$ region, our results yield phenomenologically viable inputs for the $^3S_1^{(8)}$ gluon fragmentation function. This enables a more reliable description of large-$p_T$ $J/\psi$ ($\psi'$) and $\chi_{cJ}$ production and polarization at hadron colliders, representing a crucial step toward a definitive test of the color-octet mechanism.

==> data-final.wl <==
(* ::Package:: *)

(*----values of \tilde{C_0} and C_0 in our paper----*)
(*\tilde{C_0} and C_0 correspond to nl and non-nl terms respectively*)
(*fitnlat1AllTrans, fitnlat1AllLong, and fitnlat1All  correspond to Transversely polarized, longitudinal polarized, and unpolarized \tilde{C_0}, respectively*)
(*fitat1AllTrans, fitat1AllLong, and fitat1All  correspond to Transversely polarized, longitudinal polarized, and unpolarized C_0, respectively*)


(* ::Section:: *)
(*Reading Data*)


(* ::Subsection::Closed:: *)
(*Unpolarized (20 points in the table of our work)*)


(* ::Input:: *)
(*unpolarizedTable=<|1/20->435.802757240396084753249167480442018541827205578977581382842055178235279753399708718961618736949899454579474183006862857285766623601207487`110.39541099094477+ 0``123.12191861175836/ep^2+0``114.36910089405622/ep+0.546106059592166541222610307888957536576058453611000152773462926065093830775962097381094119839412037315360952007971010019419107022926544`108.49364610779291 nl+(0``124.47548465238633 nl)/ep^2+(0``115.79737648970398 nl)/ep,1/10->71.948224464306619266322231646202381067329913480620511462150484062201862236253232082124152516870036071447441681839017710427363294144505347`110.32005463188496+ 0``123.29115076051784/ep^2+0``116.45283542664687/ep+0.898019679096370822261435441886520858634125759371505436397054417631660586900448553513294637768021933355065879171822566387331005913617383`109.41517304800284 nl+(0``124.59190855332292 nl)/ep^2+(0``117.5778182472584 nl)/ep,3/20->16.922342330879747070275567045979414784703307541501141362406790569314284299133124367215047334319979209290998814733228841471207708180541981`110.50503019639108+ 0``125.77930640462934/ep^2+0``117.57404286644437/ep+0.715472463500239626091927869304202855957425156533473789439812048893340206852088088977046360844752836360886594960851184663364665577925527`110.0312216047051 nl+(0``127.04328885172605 nl)/ep^2+(0``118.28698403288939 nl)/ep,1/5->2.955151706793829391349423745925116260298790983927700700962128282089097123830340697814280881298041574725539418902888666652087489046439052`111.31791670214119+ 0``126.7089316723923/ep^2-5.486753289330909`0.28561916060131187*^-120/ep+0.521254245380521102692466383065453298033186905204867479109779453899229103400795604542251403759130636166353528150500380059390444272184088`119.18516792864567 nl+(0``127.94936068215078 nl)/ep^2+(0``120.13098016113327 nl)/ep,1/4->-1.405308136699262493085539596614900570081731833481750686650711669593780274219329764680515352970565767253794251569486960897679487656389194`110.8981985599654+ 0``126.65452767627505/ep^2+0``119.20635923190042/ep+0.357708230677666464392208517686101417239355443110783062073645827207639975945910975591727737862271975151107177954968455170323175511919866`119.50751668022811 nl+(0``127.87750336620634 nl)/ep^2+(0``120.33790253719579 nl)/ep,3/10->-2.921281663333633868068899332668062737242648697648549512057831355205860344848463389741768443115247619186617765603560922065304641625276062`110.04520322407882+ 0``126.60894062814549/ep^2+0``117.81913442551505/ep+0.224383076366765802942272774085354221212058154874744583599236324082591883605716664126212340592714171278385234493776612589656834170830966`109.85309500082239 nl+(0``127.8184964509497 nl)/ep^2+(0``119.10895416794297 nl)/ep,7/20->-3.442940777717564852793549550604749005388884876775149615218490600441670362148066670528195232887684862923432096674052074369520006960119545`109.77304620452809+ 0``126.41433418727271/ep^2+0``117.34455281953075/ep+0.115264018952683632830139354722271023942707008704973206340823571730769976519985028713462692112360553500219220223716288710015088427407898`109.20842457427575 nl+(0``127.61311056643542 nl)/ep^2+(0``118.81705316214764 nl)/ep,2/5->-3.467849923915613325410581203674332031607814852452421776261490474452194817670547122677804734124127900794484802460067690785565758521634588`109.79395075137259+ 0``126.37930226915229/ep^2+0``117.23940894121945/ep+0.023897660867550684720182618031599003474370768023907991590690238587955315997594326058087929469531886757105550132593200143170329208427016`108.57636655074504 nl+(0``127.56878395856518 nl)/ep^2+(0``118.89417208069888 nl)/ep,9/20->-3.003730216142766902770122441069179444220798455542889211885883985153532284609410685466424268166128591932010756630422280672159654749552974`109.26000245918921+ 0``125.74655251235492/ep^2+0``116.95002534973905/ep-0.056324385925034800587937126239882388206728124633294510374223056634116179235886575556115243352035252462632745466294647330921280861676798`108.47705556290431 nl+(0``126.92712938438521 nl)/ep^2+(0``118.81283147240165 nl)/ep,1/2->-1.788155393776560104294660271022916451994050843403616292125353418301142340589494167294865327413876941901254515333558423998130138085144665`110.3038628379369+ 0``127.14836768323865/ep^2+0``118.7504274498459/ep-0.13309230691840225382669253409818185425428204286263730543520209593283556990629557634285128744608744670344851985371880717277420321609982`120.23775860148757 nl+(0``128.32249169527094 nl)/ep^2+(0``121.21141120102214 nl)/ep,11/20->0.707554754954420389658350401968058701630071579988032252514579841370711119081469580109880764902813580932400916892904776278798492639539485`109.8598248196076+ 0``126.8639369815205/ep^2+0``118.70903476068803/ep-0.216999801133078214629368323709785283114236440299684288507250316432968121734852111241770680427225547060981380853370575611283925459958438`120.43983028219735 nl+(0``128.02594244076298 nl)/ep^2+(0``121.72778822460934 nl)/ep,3/5->5.407083392016420379401791562182636766359451571928613095860027810883701764178864907685176160732121300562262168129411548456093235381162132`109.43774911784539+ 0``125.44138902806594/ep^2+0``116.13481935834082/ep-0.324962228106015547002957404461431625273048925924429201438870578244723557703265017179171017546403537803680659754149491433425115326150347`109.24143950802585 nl+(0``126.5858471449724 nl)/ep^2+(0``118.22657489424122 nl)/ep,13/20->13.932457385146481038245229596204780106223990864851553878554664934485642066820903820704729185011295265784480995647601579595227392396886958`109.6847492556126+ 0``125.43389086067415/ep^2+0``116.09831633725446/ep-0.487188094524697899796330994796852679689221264863895508697168940921252635011007694795511615261259058752457270223568565546231428104573383`109.2558966305017 nl+(0``126.55838467527703 nl)/ep^2+(0``117.98630167306985 nl)/ep,7/10->29.256439944068747370012479263231114091678030262741459096775006016979471286456022455987786458269593321089594912610149590368048679022659465`111.37155088649034+ 0``126.6042996834712/ep^2+0``117.75920162985733/ep-0.762805156059240104127368487460757303902003341653802861207741072667732087437598631666067280957337694759842275647213221400960281852074371`120.91461656372994 nl+(0``127.70106276523087 nl)/ep^2+(0``119.6416272481528 nl)/ep,3/4->57.188516075497305875131780570346964692049191516476726896661660108345720644084438869088064915415745088183162219764724432501529230280321005`110.13615784336311+ 0``125.2964006994934/ep^2+0``115.98585734232448/ep-1.27887975970885456591888019796049619437296440361699411503993875169083218026890834289600160501866018575599945778270243446507857961391044`109.62932372728544 nl+(0``126.35474008094695 nl)/ep^2+(0``117.63886483328291 nl)/ep,4/5->110.143369121002728048069118521156048333087177197001541107544476872234782159922067467806695586062163363215567452906258776470894378933694656`109.97042713889762+ 0``125.33194372279237/ep^2+0``115.74440978918354/ep-2.342402597123164021236276179186443147185458220392938800747678489822120106607206417223271267056043640788220877636578905653663009411442974`109.41058843063357 nl+(0``126.33304953301271 nl)/ep^2+(0``117.28295016928656 nl)/ep,17/20->218.289895002649469883637699832749864225087526935474552863711836115644836120922011371705222721528745339866509930647650043128256952371901462`110.0120660796158+ 0``124.80207621276807/ep^2+0``115.72906311676739/ep-4.832012521140854162022100918156223376314909371228757223402726297043160273231662483456163833907348303623610249330720307574014249795893097`109.46222874721101 nl+(0``125.71085377925269 nl)/ep^2+(0``117.14464740012933 nl)/ep,9/10->470.827348587396688630927803463231071103849663526531135622441573187139948596995281288148333740401362523067919629521081130894684795332796265`110.53314837540168+ 0``124.56888788081089/ep^2+0``115.0281042608625/ep-12.076102467718284465358685886589553194923522817153635255573634362540630951620642253350101503636564927721480874508111705734135056150499019`110.08911020980906 nl+(0``125.29417858152733 nl)/ep^2+(0``116.27977505831919 nl)/ep,19/20->1223.156598586498090161413501651454688180511927381903749701673095622624742844774573207749708633636649009412348053375763114369306088711024183`110.86017027527654+ 0``124.62657197084016/ep^2+0``115.8696069155468/ep-46.697658498639313924735349614808236068432645011811034295776646236476950753942336390013725996257002814609798802235987146552823468913666103`122.57237644113651 nl+(0``123.71448856015662 nl)/ep^2+(0``116.80861880102381 nl)/ep,99/100->-2320.77264576600787180763963208725231472018848003074465258820066596053666579060638874658183915949356752974455976876563657088687232775693982581670132159534910462880792118761047593`152.0715787639425+ 0``172.00740995108987/ep^2+0``160.00740995109263/ep-621.713027611396275959749636535393769098659530146094432643266227405388865680080214216429771584777902611832530322864599965304246431380720197795900187773208897746425221476718627877227161463841966456`168.50554459656257 nl+(0``173.0801250673589 nl)/ep^2+(0``161.11813054275893 nl)/ep|>;*)


(* ::Subsection::Closed:: *)
(*transversely Polarized (20 points in the table of our work)*)


(* ::Input:: *)
(*TrpolarizedTable=<|1/20->792.61593370966311573091970245658942905984436408083253619247556006525167894702006523131868633674311600410327265269822452343392956993510175940532070190512172339796005550636029746`151.12444574080203+ 0``170.92435294656644/ep^2+0``159.90532970718584/ep-0.67534412277786687379645923589058842485889992151324575279789740828024841816610278242040947788119984048424272174995287285395419432865595970952562496186864391211415525251985645`163.4550141376273 nl+(0``172.28700080671842 nl)/ep^2+(0``161.43900674009723 nl)/ep,1/10->132.96591843554673511099075410033097300180183921007257953367528194937498373517049488964753474100475632667582914936606171430377792651191582031692661583826917807934287033602334132`152.30596635884925+ 0``173.60429969293867/ep^2+0``161.60429971155136/ep+0.478211894497222629769195199226366964122098036659342251252471090865647934362625986981016491600178597772720814411549872301764202484374501563294327057049342534642651107547308827719751061575913719`164.11477768878467 nl+(0``174.91007171074526 nl)/ep^2+(0``162.9637304544454 nl)/ep,3/20->23.27550732403467334767427252927957600314407218349727080986773772522521785906516397731386237338938035492548109179620004600850634428278317925259756465632983769170432291921352879`153.0961375835186+ 0``174.4282084338831/ep^2+0``162.67124649947334/ep+0.558312427763567649102865991581524674459794025700707521292049416020757064402436990087450166619613044913580313503365139480966300146827860049486332701990268446714811506769331393282225530520167264`165.00594335080922 nl+(0``175.69928854660662 nl)/ep^2+(0``163.8957966937164 nl)/ep,1/5->-6.36889344740491086334659846648391659436405946684545674942501249111283411424807062038954063897308471872464465893049846900569009426252910489394219672206761416669394281423947518`153.65140167322542+ 0``175.54630769446183/ep^2+0``163.58016599106736/ep+0.494270493559819602049661780271541225000873144423069098173082312775352607600077326034108735345484171379019719626268948087601139330077531290482155671045019783633147296803815293395151159130859274`165.82809200422494 nl+(0``176.79300342764782 nl)/ep^2+(0``164.66759023959762 nl)/ep,1/4->-15.54360046340168447078645761611976616138836690618650208616250343253556202255906011868210873701205309096718895028577998014573205613973440534767153485351566951090199903249506808`153.94197930163128+ 0``175.4493976814573/ep^2+0``164.20635947764552/ep+0.406466055602030645270552707465405635424198995158237575285609963492610327584746227619456672629833865907983648113544983052468986770718629576928733665609657519757567303701422582791752876823926031`165.79518060212837 nl+(0``176.67794913169624 nl)/ep^2+(0``165.11578304277916 nl)/ep,3/10->-18.04322397683318254948854061317270916902187021114749980134905538830732213984443002699279110203195343354283012248994514329049020327992991665584927849659662264311393007810534908`153.6845225536108+ 0``175.40407473201523/ep^2+0``164.1271784177312/ep+0.320605076490620947748273659447815326854144955961608119794954309405819343376260789624718548587815339315655290712278325841295042139072781366806639476208644670951161830604144338582022626969789819`165.84142479625888 nl+(0``176.6186304483889 nl)/ep^2+(0``164.70486359002743 nl)/ep,7/20->-18.03505703733643180025074157639282029132549149236891113699304612504993620826347362801800495608332977317890599457563847998756717591704336492736053686509487740038839098444081631`153.6173791439267+ 0``175.90532955024528/ep^2+0``164.06023162810894/ep+0.242119963479065389077906361310159167670088346825966709109167331756978368374221406298095395765484378960273529178473814286746801817448578720051144566346776498670213199194718400091801991925154273`166.27511987009632 nl+(0``177.10861490363735 nl)/ep^2+(0``164.20577221801645 nl)/ep,2/5->-16.9118806856283811718154639809168612520856811044993741607030762679967319769590180670706140833200040777966985231979987538366305278816561312368485103102807531596617809387074374`153.77449960046297+ 0``175.8473376032682/ep^2+0``164.00223968113178/ep+0.170420531661849998620248486941027951708716362994354510578153098328091340002387506517449793242453811155946106195556857772151094621722527903593713235351886939807977465951080140074527181236671961`165.9539209417416 nl+(0``177.0408882169671 nl)/ep^2+(0``164.92190527048035 nl)/ep,9/20->-15.06256564725581881418694781150161926854382151978529705750952600412636369513178483670064444997388027761575561473748422080257854190109317483697866454350736116298175029737622563`153.67305412472805+ 0``175.79618521110947/ep^2+0``163.79618521111135/ep+0.102218513979679237316057952480394743286358246418682946730922216146298714816996462204107522506850743061714851067597442748323000238170676164109596575416226594320764129252610216185025804001989437`165.7914743639752 nl+(0``176.98040346759257 nl)/ep^2+(0``165.0675802203556 nl)/ep,1/2->-12.39617775947696862153381441426777619875773353832383022358267975217131392034087327679554260466431033121664445848284530208936320852179831433085517136383864547861107614615900753`153.5426854767917+ 0``175.750427720549/ep^2+0``163.7504277205522/ep+0.031826551622775326861715005451678607741732169159031353505239422522100056561358251350321294278575892922034038362563778771179719927936245760563428047039458538881521923810979947830047859986167041`165.3879159091599 nl+(0``176.92455173236792 nl)/ep^2+(0``165.31781417946843 nl)/ep,11/20->-8.46263519192632693044243492950243008725140583124766125995379374124452912087583193973557563879699706474866439087823638493313441464817141896502902510308400450718139143630385329`153.3355106159701+ 0``175.70903503539117/ep^2+0``163.70903503539407/ep-0.050101442153368514228262125765445004317131635550171020813783165365659771081924177925060005595743031226055493291069378361386109650277726948158990832332559919987446397323245628627166530345967295`165.5435838653051 nl+(0``176.8710404944932 nl)/ep^2+(0``165.6129094305071 nl)/ep,3/5->-2.37336056578224273566025989975797557111186526531456498541864050363632179903252692046160184882226240283530553938276721822365862188700962218897479258529745676226707341624722464`152.74558015754369+ 0``175.67124634421364/ep^2+0``163.67124647450467/ep-0.159707600992154914616741938202351875314523771713893269709800577351669011357691914206167358277747600318351627851140033555396727342431097599731905114332090993412596192699787382644007012202229699`166.00927066342183 nl+(0``176.817655036055 nl)/ep^2+(0``166.21453144340046 nl)/ep,13/20->7.47951055380316995573241754947196712236472248104362213111276410484933805208602536386409899741965116590950492104535938720240743401741356012063110801028225930656003048122907703`153.20932750846742+ 0``175.63648410766606/ep^2+0``163.63648436824332/ep-0.326755542592784194637096898201712185197396557542525548014697836222350393795700434252757119205878309032294878936062589200156487987336296454467151727566890246088005476260380173792266387105460871`166.28540593412643 nl+(0``176.76199663624996 nl)/ep^2+(0``165.9992222871872 nl)/ep,7/10->24.064502968234062002773286874735309209047441959798517982116642639438087367888681415792745097228607588631634828959214226081870931866510157171059682455953485710464508218971669`153.6846465419037+ 0``175.6042994242917/ep^2+0``163.60429968487188/ep-0.610184296013590141151056286236316666175687765147913232717365644241206781175433790005229336041230319141526643397832812951734370390483575966625250367068058583255632081040802265968399755902638459`166.54259953948792 nl+(0``176.70106250583495 nl)/ep^2+(0``165.58726651241162 nl)/ep,3/4->53.19087487808653129700404673758199096683003217036589701224761941252981319080235376576376537026915962979030484687983927646189798923269722968528959827882009994803132681870570669`153.75610553834937+ 0``174.97227642673946/ep^2+0``163.57433633120274/ep-1.137105452102340544504285752908864662937732193700358963323195393066611714108868908210374986741666088190585904870155703213072929230176634273539239971103749671449902792343001231974988761681905794`166.80190711756302 nl+(0``176.0283234023876 nl)/ep^2+(0``165.3652888974731 nl)/ep,4/5->107.27315856386112167119021122953061091444596973533983615640210477933587904694189883795205216350957125316666018953489521652147720020592587032227302627824423087151783582885901065`153.87782880178918+ 0``174.70120968547508/ep^2+0``163.54630760759946/ep-2.214815503071158122587109066644872637465915329143160761943923024411375548608668961950480009594418864567272274313028752457821096397955793611109629221663036698778070393172329445070322565200599219`167.06341520690188 nl+(0``175.69675393768236 nl)/ep^2+(0``165.19273553506937 nl)/ep,17/20->216.47588530183986421238258604059696505688410979792681779218283437306351761914656856151288479839635584833605738356153011726137666279095175935754374659074549870647700540386761323`154.1564181889564+ 0``174.51997879917556/ep^2+0``162.67488074675214/ep-4.722622849282386634672302217882365903913682330302129041794023833812185527312434418150392084710680325552180331813268656715280863756593007549663903608082163774392394014340404613813465761724682382`167.3659319774074 nl+(0``175.41667900376248 nl)/ep^2+(0``164.18154525377307 nl)/ep,9/10->469.98073923356604235540241306145643200690729120083667951954054926994885185852644405123068321352154196205528506314012989710958272819424849462405696517936937306579604854846683441`153.8662045849432+ 0``174.4951536519876/ep^2+0``162.49515495487069/ep-11.990242013724811395208653304053104949709217511228824176198816143972540962982941417001541684929861647282955482522152329895567981985803493240133676255363812010607426824844863847970239866907147264`167.7457530787502 nl+(0``175.18975760891342 nl)/ep^2+(0``163.82426088052003 nl)/ep,19/20->1223.12416714331563932408296161376879526424063539470107311117526393490605991027150904637496666301278507028603699216765348054139476672168727633007123115299817206967172986259615979`153.86015876764594+ 0``173.47165822471456/ep^2+0``161.62657197242052/ep-46.643610625197188551907567440379256509710646636208809483014667213420507628075659096819564818004849053894979650052408749875858342494827250944361055368320108701180216071776771009761859287427724243`167.57187350559178 nl+(0``172.55957481403016 nl)/ep^2+(0``162.5659748844785 nl)/ep,99/100->-2320.50242663950446348834284218972902324334874393549042336253405842227706120705708657046582071345356079193955223960075232736279895627888634400870464909578038004292664835248844668`152.12008514859386+ 0``171.6082511022629/ep^2+0``159.85097934628146/ep-621.697054386836489662478912649059165243582544490316370077928620069341862198456378449333031388850520739282043390115503985817314962893907660657702420876087508880338367315973830072703865908205519232`168.6449196160272 nl+(0``172.68096621853198 nl)/ep^2+(0``160.96169999986884 nl)/ep|>;*)


(* ::Subsection:: *)
(*Asymptotic Expansion at z = 0*)


(* ::Subsubsection:: *)
(*Unpolarized *)


(*up to z^25; analytic up to z^15, accuracy of the coefficient of z^25 is around 10^-20*)
fitnlat0All=-2.01374553489823267969341548782040881038798715613791617407461931199706956127446`50. z^16-2.14332297094171238135962018774095271244699739287366677313418979702941804481973`50. z^17-2.26751624001910047738897386922265264732302478442792745695851147215480017209925`50. z^18-2.38681110736385965825003120325971978363803658088845265898996442887457111206361`50. z^19-2.50162353231812097419607758814893568544653951537527528863948225207934151072467`50. z^20-2.61231901861463833190777737964005758946290935815809135919393492954971728069859`50. z^21-2.71921587198866685502221698205603537827640068286538230693713972706451367161796`50. z^22-2.82259691174113797858350986028378403950804797717164458281541394976779690796969`50. z^23-2.92271175603974421881912590462997715501320219342112686112462823368936492172197`50. z^24-3.01978427537812278456265312808036473581817149146686719776839874067305363397048`50. z^25-((-296+704 z-1203 z^2+758 z^3-323 z^4+18 z^5) Log[2]^2)/(72 \[Pi] (-1+z) z)+(\[Pi] (-8+56 z-147 z^2+190 z^3-127 z^4+18 z^5-96 z Log[2]+96 z^3 Log[2]))/(432 (-1+z) z)+(z^15 ((-4162178670822818003+4103001532561571640 Log[2])/223399601897472000-(3428887460587 Log[z])/619934515200))/\[Pi]+(z^14 ((-2603920308021691961+2614068756813674160 Log[2])/145209741233356800-(72385302833 Log[z])/13431914496))/\[Pi]+(z^13 ((-713172432312835169+730553148671706360 Log[2])/41488497495244800-(120559753511 Log[z])/23026139136))/\[Pi]+(z^12 ((-57562559922724309+60313602660967656 Log[2])/3510565172674560-(7054910063 Log[z])/1391689728))/\[Pi]+(z^11 ((-2018273124452639+2169597179599080 Log[2])/129828593664000-(9809191273 Log[z])/2007244800))/\[Pi]+(z^10 ((-776746874489603+859948048311660 Log[2])/53111697408000-(17953693123 Log[z])/3832012800))/\[Pi]+(z^9 ((-1195642504303+1370194326900 Log[2])/87787929600-(310668871 Log[z])/69672960))/\[Pi]+(z^8 ((-2562435947237+3060834373800 Log[2])/204838502400-(37946039 Log[z])/9031680))/\[Pi]+(z^7 ((-16023577027+20151575220 Log[2])/1422489600-(13210597 Log[z])/3386880))/\[Pi]+(z^6 ((-4996654009+6721485960 Log[2])/508032000-(2139857 Log[z])/604800))/\[Pi]+(z^5 ((-14065491+20808490 Log[2])/1728000-(530977 Log[z])/172800))/\[Pi]+(z^2 ((-14113+23238 Log[2])/2592-(125 Log[z])/48))/\[Pi]+(z^4 ((-6234691+10788780 Log[2])/1036800-(41701 Log[z])/17280))/\[Pi]+(z^3 ((-7723+18021 Log[2])/2592-(1259 Log[z])/864))/\[Pi]+(1/648 (-281+2436 Log[2])-(23 Log[z])/108)/(\[Pi] z)+(1/36 (-17+18 Log[2])+(7 Log[z])/24)/\[Pi]-(136425215609297 z^16 Log[z])/(24088884019200 \[Pi])-1.84216831201637956367770648766605766877620653547029065168349238415855169425871`50. z^17 Log[z]-1.87927379429967296930163474365294987037349062600734517957400665742564275354124`50. z^18 Log[z]-1.91429400974291899892013974550404533047439467012030784475568381415100868222649`50. z^19 Log[z]-1.94746183264712188094434919540410567860043935904339343064110410778869832322348`50. z^20 Log[z]-1.97896013218335141341445162219876317351509554073795300210668342140463884463116`50. z^21 Log[z]-2.00895593466143639115945750830823433879754105086353071502634292081031220814943`50. z^22 Log[z]-2.03758368366672148118694568235377989443637638762367609884997003412350582136964`50. z^23 Log[z]-2.06496740631467654321238302122170580835154078919872217991399403560003518682511`50. z^24 Log[z]-2.09120895902519386549498481869320332845246331529992401589408093537030899305336`50. z^25 Log[z]+((-8+116 z-291 z^2+242 z^3-131 z^4+18 z^5) Log[2] Log[z])/(36 \[Pi] (-1+z) z)+(4 (1+z) Log[2]^2 Log[z])/(3 \[Pi])+((4-19 z+96 z^2-81 z^3+18 z^4+48 z Log[2]-48 z^3 Log[2]) Log[z]^2)/(72 \[Pi] (-1+z) z)+((1+z) Log[z]^3)/(18 \[Pi])+(z (1/144 (-140-336 Log[2])+(85 Log[z])/24))/\[Pi];


(*up to z^20; analytic up to z^7, accuracy of the coefficient of z^20 is around 10^-7*)
fitat0All=-460.26288668354421557063827389805648367857`30. z^8-1087.01754878683044588016183970541897762324`30. z^9-2553.28764159651438077798509616575295196324`30. z^10-5745.40734882412445987499820347806886221857`30. z^11-12866.1538970928422525609139071385704551929`30. z^12-28450.85002684052320059717602164134480990386`30. z^13-62660.49599572556306650880816333185005180015`30. z^14-137237.44277834566453591763203424888024488015`30. z^15-299529.71181128955757197941790179548672270589`30. z^16-651351.35600295162411280792360441439091707678`30. z^17-1.41210700721548228454011365518837968987098992`30.*^6 z^18-3.0523863465024490775696720504133362781273819`30.*^6 z^19-6.58032923308007074859646467519081981774960743`30.*^6 z^20-(3 \[Pi] (-1-4 z-5 z^2+4 z^3+5 z^4) Log[2])/((-1+z) z (1+z))-6522.08948844935648947407547078715517148311`30. z^10 Log[z]-14509.53145819798772080109675778977835338855`30. z^11 Log[z]-32438.90183638488267235679825382436103196589`30. z^12 Log[z]-71849.73646126301024233689258382301352741238`30. z^13 Log[z]-158806.26577140858012668616039181796659050784`30. z^14 Log[z]-349238.38831780397348616533076055439849820691`30. z^15 Log[z]-765504.43816096013726351914469586849047443137`30. z^16 Log[z]-1.67164536720282403575700437244214816615413312`30.*^6 z^17 Log[z]-3.63872747756545637804364846134008507622607028`30.*^6 z^18 Log[z]-7.89563971559260363009812173184129645858071193`30.*^6 z^19 Log[z]-1.708332672028564347741391822435757463008361077`30.*^7 z^20 Log[z]+(18 (1+3 z^2-4 z^3+z^4) Log[2]^2 Log[z])/(\[Pi] (-1+z) z)-(416687527 z^10 Log[z]^2)/(33264 \[Pi])-(195578689 z^11 Log[z]^2)/(6930 \[Pi])-20127.45445640156618626242093198374728185671`30. z^12 Log[z]^2-44912.09054932093380313097913788657194543144`30. z^13 Log[z]^2-99744.92324032825633010662310331221744774938`30. z^14 Log[z]^2-220598.00704461822694134863041154668928749276`30. z^15 Log[z]^2-485880.5080508957156953305301736783263301915`30. z^16 Log[z]^2-1.06612792600396070304222875641285480829957126`30.*^6 z^17 Log[z]^2-2.33092479940046469604122389952464874214151742`30.*^6 z^18 Log[z]^2-5.07913281958715078141159814052853570564725468`30.*^6 z^19 Log[z]^2-1.103267639022548157139166275295412948444156711`30.*^7 z^20 Log[z]^2-(9 (2+z+4 z^2-z^3-4 z^4+z^5) Log[2] Log[z]^2)/(\[Pi] (-1+z) z (1+z))+(3 (4+z+6 z^2-z^3-6 z^4+z^5) Log[z]^3)/(4 \[Pi] (-1+z) z (1+z))+(z^9 (((-116427861839137+38220595200 \[Pi]^2+2794208624640 Log[2]) Log[z])/12740198400-(5995991 Log[z]^2)/1080))/\[Pi]+(z^8 (((-143518958656319+3567042232320 Log[2]) Log[z])/34681651200-(49252537 Log[z]^2)/20160))/\[Pi]+1/\[Pi] z^7 ((-9546129894763047-37039047628800 \[Pi]^2-420943895784160 Log[2]-1548839205580800 Log[2]^2)/21697708032000+((-1156031285+1935360 \[Pi]^2+110565376 Log[2]) Log[z])/645120-(2743309 Log[z]^2)/2520)+1/\[Pi] z^6 ((-743846561364677-169238679321600 \[Pi]^2-47009814538680 Log[2]-977447652249600 Log[2]^2)/16273281024000+((-228907018007+18529566720 Log[2]) Log[z])/270950400-(1206319 Log[z]^2)/2520)+(z^5 ((34293205589+67406400 \[Pi]^2-40178798310 Log[2]-21867782400 Log[2]^2)/456192000+((-899391809+8294400 \[Pi]^2+339179520 Log[2]) Log[z])/2764800-(32393 Log[z]^2)/144))/\[Pi]+(z^4 ((1131451499-74426400 \[Pi]^2-745382655 Log[2]-341496000 Log[2]^2)/10368000+((-221450843+46068480 Log[2]) Log[z])/1382400-(143893 Log[z]^2)/1440))/\[Pi]+(z^3 ((1638089-95184 \[Pi]^2-3622836 Log[2]-269856 Log[2]^2)/41472+((-84889+5184 \[Pi]^2+65760 Log[2]) Log[z])/1728-(6505 Log[z]^2)/144))/\[Pi]+(z^2 ((467483-7635 \[Pi]^2+61098 Log[2]-15888 Log[2]^2)/1440+1/192 (-18339+3008 Log[2]) Log[z]-(141 Log[z]^2)/8))/\[Pi]+(1/12 (-386+18 \[Pi]^2-84 Log[2]-378 Log[2]^2)+1/2 (-67+6 \[Pi]^2+66 Log[2]) Log[z]-(33 Log[z]^2)/4)/(\[Pi] z)+(1/24 (2242-242 \[Pi]^2+1602 Log[2]-711 Log[2]^2)+1/16 (-659-172 Log[2]) Log[z]+(111 Log[z]^2)/16)/\[Pi]+(z (1/96 (11889-2236 \[Pi]^2+6754 Log[2]+3932 Log[2]^2)+1/24 (-4299+144 \[Pi]^2-3700 Log[2]) Log[z]+(785 Log[z]^2)/24))/\[Pi]+(9 (-9+15 z+7 z^2-15 z^3-7 z^4+z^5) Zeta[3])/(4 \[Pi] (-1+z) z (1+z));


(* ::Subsubsection:: *)
(*Transposed polarized *)


(*up to z^25; analytic up to z^15, accuracy of the coefficient of z^25 is around 10^-20*)
fitnlat0AllTrans=-2.0150855767977620836739416631484565523452070142004352831793`40. z^16-2.1444929483948119869670067866635690198389297178692004809817`40. z^17-2.2685460864315097307642232405514850077275858301603579199459`40. z^18-2.3877241875595412057633694432887401676919450541577111846796`40. z^19-2.5024383386835112005542481574416365672427695213585192338586`40. z^20-2.6130503704142267623984758452942971104645370642797979882275`40. z^21-2.7198757787846151750403272685577252869146364622784877692845`40. z^22-2.8231952052651463310719066966726228429881330393093196497549`40. z^23-2.9232565595780270586911144757898433119505452123624900576433`40. z^24-3.0202823572490955753901414105517575576605325902103112443687`40. z^25-((-1480+3520 z-5970 z^2+3700 z^3-1543 z^4+63 z^5) Log[2]^2)/(360 \[Pi] (-1+z) z)+(\[Pi] (-40+40 z-450 z^2+860 z^3-563 z^4+63 z^5-480 z Log[2]+480 z^3 Log[2]))/(2160 (-1+z) z)+(z^15 ((-19250941083323606835917+18972278821014864705360 Log[2])/1032999759173910528000-(466987779167857 Log[z])/84311094067200))/\[Pi]+(z^14 ((-41675932589737622003+41825098709489375280 Log[2])/2323355859733708800-(5799338733277 Log[z])/1074553159680))/\[Pi]+(z^13 ((-713451301703486735+730553089273711704 Log[2])/41488497495244800-(3018601308539 Log[z])/575653478400))/\[Pi]+(z^12 ((-35994283986746353+37695994068652920 Log[2])/2194103232921600-(30914225747 Log[z])/6088642560))/\[Pi]+(z^11 ((-52508262387334849+56409497822619480 Log[2])/3375543435264000-(19650652091 Log[z])/4014489600))/\[Pi]+(z^10 ((-97174402173481+107493362198145 Log[2])/6638962176000-(1284585407 Log[z])/273715200))/\[Pi]+(z^9 ((-289675179212609+331585819127640 Log[2])/21244678963200-(3423327443 Log[z])/766402560))/\[Pi]+(z^8 ((-3208235999179+3826002920040 Log[2])/256048128000-(47517247 Log[z])/11289600))/\[Pi]+(z^7 ((-128500017691+161207362680 Log[2])/11379916800-(10587659 Log[z])/2709504))/\[Pi]+(z^6 ((-20064630991+26882882040 Log[2])/2032128000-(8575223 Log[z])/2419200))/\[Pi]+(z^5 ((-1387913783+2038224020 Log[2])/169344000-(3724039 Log[z])/1209600))/\[Pi]+(z^2 ((-6746+12249 Log[2])/1296-(97 Log[z])/36))/\[Pi]+(z^4 ((-1579087+2687880 Log[2])/259200-(1045 Log[z])/432))/\[Pi]+(z^3 ((-1636649+3621372 Log[2])/518400-(11753 Log[z])/8640))/\[Pi]+(1/36 (-95+126 Log[2])-(5 Log[z])/24)/\[Pi]+(1/648 (865+1068 Log[2])-(11 Log[z])/108)/(\[Pi] z)-(34152630714023 z^16 Log[z])/(6022221004800 \[Pi])-1.8445734336756000558836761390233807344157660522700045487846`40. z^17 Log[z]-1.8816329844292964275050322219941778556335051915499224020859`40. z^18 Log[z]-1.9166059240959587445911645427850291486474157758572699676716`40. z^19 Log[z]-1.949725910070479610476507222606422286280857344510115011645`40. z^20 Log[z]-1.9811763846966263427509540667419055140220062382859908348688`40. z^21 Log[z]-2.0111247904019666173911989057469048741007347964904116781725`40. z^22 Log[z]-2.0397058692735286412754407318929523731058055291454108032584`40. z^23 Log[z]-2.0670438587634303111515353189575083128043378488986612107176`40. z^24 Log[z]-2.0932407595027300977621939691798639175271852444327868987701`40. z^25 Log[z]+((-40+340 z-1170 z^2+1120 z^3-583 z^4+63 z^5) Log[2] Log[z])/(180 \[Pi] (-1+z) z)+(4 (1+z) Log[2]^2 Log[z])/(3 \[Pi])+((4+5 z+72 z^2-81 z^3+18 z^4+48 z Log[2]-48 z^3 Log[2]) Log[z]^2)/(72 \[Pi] (-1+z) z)+((1+z) Log[z]^3)/(18 \[Pi])+(z (1/72 (-89-273 Log[2])+(83 Log[z])/24))/\[Pi];


(*up to z^20; analytic up to z^7, accuracy of the coefficient of z^20 is around 10^-8*)
fitat0AllTrans=-435.84104532824046561202455274080526212411`30. z^8-1053.79640981741998258703192314068872569755`30. z^9-2522.57383855989991474408697035540487487586`30. z^10-5764.45559202901823420439000611495274603905`30. z^11-13083.31934933678649276011472968656318444142`30. z^12-29279.70345223853618705515893141239107601082`30. z^13-65180.29533384108789776252192377359607568632`30. z^14-144147.81781131569290703745428983280399385425`30. z^15-317386.06142295238034141891692502731123658362`30. z^16-695724.83311475250173126432988765915560604678`30. z^17-1.51935721566773941381985746156765136217433308`30.*^6 z^18-3.3062610153888318200113587020132718606652376`30.*^6 z^19-7.17157001496642376830950459898033177652868295`30.*^6 z^20-(3 \[Pi] (-1-4 z-5 z^2+4 z^3+5 z^4) Log[2])/((-1+z) z (1+z))-14273.34617623702468086654821486490354171357`30. z^11 Log[z]-32389.97095867655060490376018694273043785449`30. z^12 Log[z]-72749.60750746067105218483347160449992125692`30. z^13 Log[z]-162772.60999474422005878526720110780185064847`30. z^14 Log[z]-361971.31917764415137883861846206964916586103`30. z^15 Log[z]-801376.59117693131657379203637745322634648601`30. z^16 Log[z]-1.76594246145081582890911297034127537042586713`30.*^6 z^17 Log[z]-3.8757858015312900843488358695142938242190898`30.*^6 z^18 Log[z]-8.47354117987398730233201628562854295609408646`30.*^6 z^19 Log[z]-1.846030892779649881671078494976217717959143176`30.*^7 z^20 Log[z]+(3 \[Pi] (-1-z^2+z^4) Log[z])/((-1+z) z (1+z))+(18 (1+3 z^2-4 z^3+z^4) Log[2]^2 Log[z])/(\[Pi] (-1+z) z)-(93913154 z^11 Log[z]^2)/(3465 \[Pi])-19681.55680613551340605526326198010747253715`30. z^12 Log[z]^2-44626.44294969881708258990915864260890443841`30. z^13 Log[z]^2-100534.63479373958528048560768971388514118896`30. z^14 Log[z]^2-225199.25630922417187765529735717683242501835`30. z^15 Log[z]^2-501730.1310071047156723330258300612426737419`30. z^16 Log[z]^2-1.11233460336223071865616636084222158975090744`30.*^6 z^17 Log[z]^2-2.45478957956276566945367859995508511303098338`30.*^6 z^18 Log[z]^2-5.3946551580176399607521073049640427326674425`30.*^6 z^19 Log[z]^2-1.180911437804176700690809789861505508977626768`30.*^7 z^20 Log[z]^2-(9 (2+z+4 z^2-z^3-4 z^4+z^5) Log[2] Log[z]^2)/(\[Pi] (-1+z) z (1+z))+(3 (4+z+6 z^2-z^3-6 z^4+z^5) Log[z]^3)/(4 \[Pi] (-1+z) z (1+z))+(z^10 (((-3002039374223994277+16224266684989440 Log[2]) Log[z])/151073272627200-(1960373323 Log[z]^2)/166320))/\[Pi]+(z^9 (((-9320463744145355+203280478765056 Log[2]) Log[z])/1079094804480-(60654809 Log[z]^2)/11880))/\[Pi]+(z^8 (((-56835669263999+1152436469760 Log[2]) Log[z])/14863564800-(44124569 Log[z]^2)/20160))/\[Pi]+1/\[Pi] z^7 ((-366515176352562661+1520646361113600 \[Pi]^2-33250093512511680 Log[2]-53812263984998400 Log[2]^2)/878757175296000+((-391613861605+36845480448 Log[2]) Log[z])/243855360-(7175627 Log[z]^2)/7560)+1/\[Pi] z^6 ((-4831486802020469-1002406564454400 \[Pi]^2-2286612055383600 Log[2]-6779331101491200 Log[2]^2)/130186248192000+((-800263547491+56798085120 Log[2]) Log[z])/1083801600-(9707 Log[z]^2)/24)+(z^5 ((390063062965+11528257440 \[Pi]^2-509157488406 Log[2]-216507056640 Log[2]^2)/5215795200+((-17965378757+7439389440 Log[2]) Log[z])/67737600-(939301 Log[z]^2)/5040))/\[Pi]+(z^4 ((297946007-15630720 \[Pi]^2-220492076 Log[2]-83761920 Log[2]^2)/2764800+((-179492377+38764800 Log[2]) Log[z])/1382400-(115637 Log[z]^2)/1440))/\[Pi]+(z^3 ((8579804-260850 \[Pi]^2-20834225 Log[2]-304500 Log[2]^2)/216000+((-206159+200600 Log[2]) Log[z])/7200-(8503 Log[z]^2)/240))/\[Pi]+(z^2 ((21884579-314640 \[Pi]^2+2926304 Log[2]-674304 Log[2]^2)/69120+((-100597+15104 Log[2]) Log[z])/1152-(105 Log[z]^2)/8))/\[Pi]+(1/12 (-644-27 \[Pi]^2-390 Log[2]-378 Log[2]^2)+(-35+15 Log[2]) Log[z]+(3 Log[z]^2)/4)/(\[Pi] z)+(1/24 (4045-296 \[Pi]^2+1749 Log[2]-711 Log[2]^2)+1/16 (-959-460 Log[2]) Log[z]+(183 Log[z]^2)/16)/\[Pi]+(z (1/648 (88223-14697 \[Pi]^2+51144 Log[2]+27171 Log[2]^2)+1/432 (-73765-67548 Log[2]) Log[z]+(4877 Log[z]^2)/144))/\[Pi]+(9 (-9+15 z+7 z^2-15 z^3-7 z^4+z^5) Zeta[3])/(4 \[Pi] (-1+z) z (1+z));


(* ::Subsubsection:: *)
(*Longitudinal polarized *)


(*analytic up to z^15, accuracy of the coefficient of z^25 is around 10^-20*)
fitnlat0AllLong=fitnlat0All-fitnlat0AllTrans;


(* ::Input:: *)
(**)


(*analytic up to z^7, accuracy of the coefficient of z^20 is around 10^-8*)
fitat0AllLong=fitat0All-fitat0AllTrans;


(* ::Subsection:: *)
(*Asymptotic Expansion at z = 1*)


(* ::Subsubsection:: *)
(*Unpolarized *)


(*up to z^20; analytic up to z^15, accuracy of the coefficient of z^20 is around 10^-33*)
fitnlat1All=-0.31445636808673154235427519278276334785722938609963220284971295472601283853489`60. (1-z)^16-0.27227921496120462520159238841535603051519021228306956900432040699858037908585`60. (1-z)^17-0.32530589773427455887479594759925694166233205232073854963300935714425656450963`60. (1-z)^18-0.28856429274174659520535033688137136663466621237949822057473697861914655411386`60. (1-z)^19-0.33509538729486219075546061486857850364066910304870791330909615310891787935885`60. (1-z)^20+(\[Pi] (-27+54 (1-z)-26 (1-z)^2+18 (1-z)^3) (1-z))/(216 z)+((1-z)^2 (1/72 (-29-48 Log[2])-29/12 Log[1-z]))/\[Pi]+0.11649745860429417537218623346679368611765632064017282615880925920111314297611`60. (1-z)^19 Log[1-z]+0.1137749343293503907273553473809294402858804385982809967176321975150530922125`60. (1-z)^20 Log[1-z]-0.2528484963350773852858484739738775927058179525096851474662979123336182487581`60. (1-z)^19 Log[1-z]^2-0.25260030149204908846593598467427133254982367520791573937417285155446113863524`60. (1-z)^20 Log[1-z]^2+((1-z) (1/72 (-55+840 Log[2]-672 Log[2]^2)+1/6 (77-68 Log[2]) Log[1-z]-11/6 Log[1-z]^2))/\[Pi]+(1/18 (31+36 Log[2]-90 Log[2]^2)+(4-6 Log[2]) Log[1-z]-Log[1-z]^2)/(\[Pi] (1-z))+((1-z)^4 ((-4364+21840 Log[2]-23400 Log[2]^2)/5400+1/180 (733-960 Log[2]) Log[1-z]-5/6 Log[1-z]^2))/\[Pi]+((1-z)^3 (1/216 (-165+1116 Log[2]-936 Log[2]^2)+1/6 (35-32 Log[2]) Log[1-z]-5/6 Log[1-z]^2))/\[Pi]+((1-z)^5 ((-31057+2368320 Log[2]-2793600 Log[2]^2)/648000+1/675 (2921-3585 Log[2]) Log[1-z]-149/180 Log[1-z]^2))/\[Pi]+((1-z)^6 ((-30819191+109539360 Log[2]-136180800 Log[2]^2)/31752000+((52169-66640 Log[2]) Log[1-z])/12600-37/45 Log[1-z]^2))/\[Pi]+((1-z)^7 ((-2023543+14766696 Log[2]-18980640 Log[2]^2)/4445280+((73399-92960 Log[2]) Log[1-z])/17640-103/126 Log[1-z]^2))/\[Pi]+((1-z)^8 ((-17167415+57500016 Log[2]-75640320 Log[2]^2)/17781120+((431783-556080 Log[2]) Log[1-z])/105840-205/252 Log[1-z]^2))/\[Pi]+((1-z)^9 ((-106854871+543353580 Log[2]-727120800 Log[2]^2)/171460800+((1111633-1426320 Log[2]) Log[1-z])/272160-175/216 Log[1-z]^2))/\[Pi]+((1-z)^10 ((-405001561997+1294170071040 Log[2]-1755021945600 Log[2]^2)/414935136000+((30223643-39140640 Log[2]) Log[1-z])/7484400-109/135 Log[1-z]^2))/\[Pi]+((1-z)^11 ((-60979027951+260244673920 Log[2]-356707612800 Log[2]^2)/84523824000+((769823-994840 Log[2]) Log[1-z])/190575-797/990 Log[1-z]^2))/\[Pi]+((1-z)^12 ((-637036693063+1957962726720 Log[2]-2707567022160 Log[2]^2)/642803681520+((14303059-18594576 Log[2]) Log[1-z])/3567564-53/66 Log[1-z]^2))/\[Pi]+((1-z)^13 ((-23976289630703+91712808467280 Log[2]-127781580326400 Log[2]^2)/30387083126400+((48294607-62702640 Log[2]) Log[1-z])/12046320-125/156 Log[1-z]^2))/\[Pi]+((1-z)^14 ((-214232091302549+636899187244320 Log[2]-893172468988800 Log[2]^2)/212709581884800+((53492221-69746040 Log[2]) Log[1-z])/13415220-655/819 Log[1-z]^2))/\[Pi]+((1-z)^15 ((-3436887410213+12162485891556 Log[2]-17154417440160 Log[2]^2)/4090568882400+((301692107-393032640 Log[2]) Log[1-z])/75675600-503/630 Log[1-z]^2))/\[Pi]+((1-z)^16 (((972878197-1271510240 Log[2]) Log[1-z])/245044800-287/360 Log[1-z]^2))/\[Pi]+((1-z)^17 (((11904627887-15550543008 Log[2]) Log[1-z])/2999348352-(1949 Log[1-z]^2)/2448))/\[Pi]+((1-z)^18 (((169082980097-221432283072 Log[2]) Log[1-z])/42740714016-365/459 Log[1-z]^2))/\[Pi]+(1/9 (-8-36 Log[2]+45 Log[2]^2)+1/8 (-41+48 Log[2]) Log[1-z]+Log[1-z]^2)/\[Pi];


(*up to z^20; analytic up to z^9, accuracy of the coefficient of z^20 is around 10^-23*)
fitat1All=2209.6294112609479447490060936153339866646965663722413578457976`40. (1-z)^10+4940.317224041916397800402923466125494238615569115940508247531`40. (1-z)^11+10999.2842815262985436279554371869374982904406863927769538963797`40. (1-z)^12+24393.4773466490926363917735343546505623959879536048394922433807`40. (1-z)^13+53882.8864644719886853148117173072782485386708392474089573799568`40. (1-z)^14+118570.2319527746947372739759288735886626053250775802633193083234`40. (1-z)^15+259961.5026016067386593228861831636689261627583612199182214534472`40. (1-z)^16+567985.1097183881751306547116632609504292694474518975655821064002`40. (1-z)^17+1.2369170387860874076594372823042907712054932872660121180498422394`40.*^6 (1-z)^18+2.6853633640804664533261340548473682869880848265158840034699247343`40.*^6 (1-z)^19+5.8130335165964705609023940196794123647569878727500175550772075989`40.*^6 (1-z)^20-(3 \[Pi] ((1-z)^2+z)^2 Log[2])/(2 (1-z) z)+659755.7413781008522733783527816257755835557395812920547240147945`40. (1-z)^16 Log[1-z]+1.4481652926094982819909432801261341230698309999420129245288539074`40.*^6 (1-z)^17 Log[1-z]+3.1675742915819053231681098725298299327431138748203881415901153018`40.*^6 (1-z)^18 Log[1-z]+6.9054448831370347051711622027832027612970842434853661285006793697`40.*^6 (1-z)^19 Log[1-z]+1.50070492349619898333736812132275504540203123157726744346690926218`40.*^7 (1-z)^20 Log[1-z]-(3 \[Pi] ((1-z)^2+z)^2 Log[1-z])/(2 (1-z) z)+(36 ((1-z)^2+z)^2 Log[2]^2 Log[1-z])/(\[Pi] (1-z) z)+415956.7648778052822078427040371350645715216696005723394867607922`40. (1-z)^16 Log[1-z]^2+917495.4598293743546701322009575993735490811830426247678389353749`40. (1-z)^17 Log[1-z]^2+2.016204324490468536191640914189384904328826682886668152697117588`40.*^6 (1-z)^18 Log[1-z]^2+4.4149004043027434675050313672890049896942457284263202106908594855`40.*^6 (1-z)^19 Log[1-z]^2+9.6348732687766955666864482536624542984205377173119441074870415255`40.*^6 (1-z)^20 Log[1-z]^2+(54 ((1-z)^2+z)^2 Log[2] Log[1-z]^2)/(\[Pi] (1-z) z)+(18 ((1-z)^2+z)^2 Log[1-z]^3)/(\[Pi] (1-z) z)+(1/24 (-293+54 \[Pi]^2+2784 Log[2]-354 Log[2]^2)+1/8 (959-264 Log[2]) Log[1-z]-57/4 Log[1-z]^2)/\[Pi]+((1-z) ((-57343+9765 \[Pi]^2-166104 Log[2]-17640 Log[2]^2)/1200+1/120 (-15721-2448 Log[2]) Log[1-z]-15/2 Log[1-z]^2))/\[Pi]+((1-z)^3 ((-64804799+20275920 \[Pi]^2-28004832 Log[2]-35925120 Log[2]^2)/3628800+((440401-28512 Log[2]) Log[1-z])/8640+10531/288 Log[1-z]^2))/\[Pi]+(1/12 (-299-9 \[Pi]^2-804 Log[2]+414 Log[2]^2)+(-67+87 Log[2]) Log[1-z]+87/2 Log[1-z]^2)/(\[Pi] (1-z))+((1-z)^2 (1/432 (7723-799 \[Pi]^2+13560 Log[2]+12816 Log[2]^2)+1/72 (2737+5352 Log[2]) Log[1-z]+709/12 Log[1-z]^2))/\[Pi]+((1-z)^4 ((51069533+27442800 \[Pi]^2-112633920 Log[2]+16329600 Log[2]^2)/6048000+((146329+55200 Log[2]) Log[1-z])/1600+16017/160 Log[1-z]^2))/\[Pi]+((1-z)^5 ((1410517477+74617200 \[Pi]^2-320133600 Log[2]+152409600 Log[2]^2)/18144000+((3790153+751680 Log[2]) Log[1-z])/14400+33109/160 Log[1-z]^2))/\[Pi]+((1-z)^6 ((2165255902891+37634058000 \[Pi]^2-59276115360 Log[2]+119031897600 Log[2]^2)/9779616000+((444381157+45239040 Log[2]) Log[1-z])/705600+(4349747 Log[1-z]^2)/10080))/\[Pi]+1/\[Pi] (1-z)^7 ((573434322997553+3712342233600 \[Pi]^2-3451702887360 Log[2]+15321584678400 Log[2]^2)/1017080064000+((12363394363+620706240 Log[2]) Log[1-z])/8467200+(18815239 Log[1-z]^2)/20160)+1/\[Pi] (1-z)^8 ((4036154015390333+10639383955200 \[Pi]^2+24395965513920 Log[2]+53244141350400 Log[2]^2)/3051240192000+((28197272189+684936000 Log[2]) Log[1-z])/8467200+(4633313 Log[1-z]^2)/2240)+1/\[Pi] (1-z)^9 ((1421171133561481759+1561967994787200 \[Pi]^2+4796620376083200 Log[2]+9103375112832000 Log[2]^2)/466839749376000+((575386467413+6660299520 Log[2]) Log[1-z])/76204800+(280744531 Log[1-z]^2)/60480)+((1-z)^10 (((157206884800631+858670243200 Log[2]) Log[1-z])/9220780800+(6961577207 Log[1-z]^2)/665280))/\[Pi]+((1-z)^11 (((39279800909851+100656198720 Log[2]) Log[1-z])/1024531200+(581222399 Log[1-z]^2)/24640))/\[Pi]+((1-z)^12 (((44602428260583283+53445351960000 Log[2]) Log[1-z])/519437318400+(152936333281 Log[1-z]^2)/2882880))/\[Pi]+((1-z)^13 (((11052320892602711+6183872735040 Log[2]) Log[1-z])/57715257600+(26366249017 Log[1-z]^2)/221760))/\[Pi]+((1-z)^14 (((4909249548693871+1282100339520 Log[2]) Log[1-z])/11543051520+(1545823651 Log[1-z]^2)/5824))/\[Pi]+((1-z)^15 (((150349891004189449+18335307070080 Log[2]) Log[1-z])/159826867200+(261732451481 Log[1-z]^2)/443520))/\[Pi]+(7 (18-35 (1-z)+53 (1-z)^2-36 (1-z)^3+18 (1-z)^4) Zeta[3])/(8 \[Pi] (1-z) z);


(* ::Subsubsection:: *)
(*Longitudinal*)


(*up to z^20; analytic up to z^15, accuracy of the coefficient of z^20 is around 10^-30*)
fitnlat1AllLong=0.02269831928713126137060797435945998847442454612614501082306788502124807251522`50. (1-z)^17-0.02196635936427582593023816480551267055125198571394769282926201396898341219362`50. (1-z)^18+0.01980974004115688257833687202156510988420419858773145974932803887365609990416`50. (1-z)^19-0.01947429410235554169294840236364210247826991889284579406638133858382743702703`50. (1-z)^20+((1-z)^16 ((-54873696395257+4718222308800 \[Pi]^2+11398763376000 Log[2])/5194373184000-(47236699 Log[1-z])/14414400))/\[Pi]+((1-z)^15 ((-455891719603+39421582200 \[Pi]^2+102032330400 Log[2])/46378332000-(780667 Log[1-z])/257400))/\[Pi]+((1-z)^14 ((-41873994731+3514711200 \[Pi]^2+9795385600 Log[2])/4439635200-(25261 Log[1-z])/9009))/\[Pi]+((1-z)^13 ((-5628778916303+476150875200 \[Pi]^2+1437331896000 Log[2])/649296648000-(9212617 Log[1-z])/3603600))/\[Pi]+((1-z)^12 ((-3867832807+314344800 \[Pi]^2+1034880000 Log[2])/465696000-(19571 Log[1-z])/8400))/\[Pi]+((1-z)^11 ((-12810257391+1052990400 \[Pi]^2+3811808000 Log[2])/1707552000-(26171 Log[1-z])/12600))/\[Pi]+((1-z)^10 ((-304357469+23637600 \[Pi]^2+95020800 Log[2])/42336000-(2921 Log[1-z])/1575))/\[Pi]+((1-z)^9 ((-48191471+3810240 \[Pi]^2+17216640 Log[2])/7620480-(48151 Log[1-z])/30240))/\[Pi]+((1-z)^8 ((-3684329+267120 \[Pi]^2+1377600 Log[2])/604800-(13897 Log[1-z])/10080))/\[Pi]+((1-z)^7 ((-10841119+811440 \[Pi]^2+4872000 Log[2])/2116800-691/630 Log[1-z]))/\[Pi]+((1-z)^6 ((-43519+2808 \[Pi]^2+20160 Log[2])/8640-109/120 Log[1-z]))/\[Pi]+((1-z)^5 ((-83071+5760 \[Pi]^2+51360 Log[2])/21600-413/720 Log[1-z]))/\[Pi]+((1-z)^4 (1/864 (-3451+180 \[Pi]^2+2112 Log[2])-79/144 Log[1-z]))/\[Pi]+((1-z)^2 (1/24 (-73+3 \[Pi]^2+56 Log[2])-5/24 Log[1-z]))/\[Pi]+((1-z)^3 (1/216 (-626+27 \[Pi]^2+552 Log[2])+17/72 Log[1-z]))/\[Pi]-1.11643164551738261398983102689427358347312643331527790729991204711339846994792`50. (1-z)^17 Log[1-z]-1.19344875709075980131321885654769920071883390512574272927402797117711231403164`50. (1-z)^18 Log[1-z]-1.26705626919600974744283644602045848682193805001504310675005833682343358390402`50. (1-z)^19 Log[1-z]-1.34358527184877328889713718619376768985987196542495428550081416276990950036707`50. (1-z)^20 Log[1-z]+((1-z) (1/2 (-5+6 Log[2])+Log[1-z]))/\[Pi];


(*up to z^20; analytic up to z^10, accuracy of the coefficient of z^20 is around 10^-20*)
fitat1AllLong=-2023.37709454750107623844477417509395081553`30. (1-z)^11-4447.81660779430803173262186983835008058119`30. (1-z)^12-9745.05482347009729285247429746228303905463`30. (1-z)^13-21280.59338017143708454850962512315980644465`30. (1-z)^14-46311.78955251385881710675564369496332438356`30. (1-z)^15-100455.044019555107360563716517573221430244`30. (1-z)^16-217213.47298633674346883689548398805402515631`30. (1-z)^17-468296.78122076854785756886318088423188956936`30. (1-z)^18-1.00682788664912805560996360994820244094866606`30.*^6 (1-z)^19-2.15907869196726909161975550280922527457273349`30.*^6 (1-z)^20-258385.47562961107884984721923580996386443131`30. (1-z)^16 Log[1-z]-561231.937121362552465107009179082378960647`30. (1-z)^17 Log[1-z]-1.21501665326951599153547706943666365047479047`30.*^6 (1-z)^18 Log[1-z]-2.62236595177664902108517782737952318088292899`30.*^6 (1-z)^19 Log[1-z]-5.64374301344465097632685627686595825236281955`30.*^6 (1-z)^20 Log[1-z]-(1121724281159 (1-z)^16 Log[1-z]^2)/(2162160 \[Pi])-(13872873908917 (1-z)^17 Log[1-z]^2)/(12252240 \[Pi])-783760.19770123799678402971848356413137969926`30. (1-z)^18 Log[1-z]^2-1.69866395696883030124754023440409255966269103`30.*^6 (1-z)^19 Log[1-z]^2-3.67008795300325186542766982752106722661843625`30.*^6 (1-z)^20 Log[1-z]^2+((1-z)^15 (((-29021237717103119+8085041860896 Log[2]) Log[1-z])/77915597760-(73137301993 Log[1-z]^2)/308880))/\[Pi]+((1-z)^14 (((-1052804749588349+589314005280 Log[2]) Log[1-z])/6183777600-(77557343869 Log[1-z]^2)/720720))/\[Pi]+((1-z)^13 (((-7550283650937953+8457088840200 Log[2]) Log[1-z])/97394497200-(105249688463 Log[1-z]^2)/2162160))/\[Pi]+((1-z)^12 (((-10129477790981+22581307980 Log[2]) Log[1-z])/288149400-(3642958723 Log[1-z]^2)/166320))/\[Pi]+((1-z)^11 (((-813735510515+3580736544 Log[2]) Log[1-z])/51226560-(60328353 Log[1-z]^2)/6160))/\[Pi]+1/\[Pi] (1-z)^10 ((-1118634054137969-6644631733740 \[Pi]^2-38131807312116 Log[2]+16554748850640 Log[2]^2)/416821204800+((-19459170313+167196960 Log[2]) Log[1-z])/2721600-(9381119 Log[1-z]^2)/2160)+1/\[Pi] (1-z)^9 ((-285336920944007-3643242002400 \[Pi]^2-21923831616960 Log[2]+9022347734400 Log[2]^2)/254270016000+((-6813437663+112119840 Log[2]) Log[1-z])/2116800-(3197209 Log[1-z]^2)/1680)+1/\[Pi] (1-z)^8 ((-36547741231597-1077704628000 \[Pi]^2-6129787809600 Log[2]+2648646000000 Log[2]^2)/84756672000+((-3061735151+94197600 Log[2]) Log[1-z])/2116800-(4121363 Log[1-z]^2)/5040)+((1-z)^7 ((-59931629515-5428818780 \[Pi]^2-32692984632 Log[2]+13210631280 Log[2]^2)/488980800+((-350298041+19068840 Log[2]) Log[1-z])/529200-(569753 Log[1-z]^2)/1680))/\[Pi]+((1-z)^6 ((3609859-14347900 \[Pi]^2-79161960 Log[2]+34448400 Log[2]^2)/1512000+((-3280333+297720 Log[2]) Log[1-z])/10800-10493/80 Log[1-z]^2))/\[Pi]+((1-z)^5 ((434463661-71454600 \[Pi]^2-423779040 Log[2]+168285600 Log[2]^2)/9072000+((-3228749+412560 Log[2]) Log[1-z])/21600-32003/720 Log[1-z]^2))/\[Pi]+((1-z) (1/4 (175-3 \[Pi]^2-12 Log[2])+(-3-18 Log[2]) Log[1-z]-9 Log[1-z]^2))/\[Pi]+((1-z)^4 ((131413937-11364360 \[Pi]^2-56353824 Log[2]+25976160 Log[2]^2)/1814400+((-303913+45936 Log[2]) Log[1-z])/4320-1243/144 Log[1-z]^2))/\[Pi]+((1-z)^2 ((96953-7290 \[Pi]^2-8016 Log[2]+14040 Log[2]^2)/2400+1/30 (-223-189 Log[2]) Log[1-z]-9/8 Log[1-z]^2))/\[Pi]+((1-z)^3 ((852583-60270 \[Pi]^2-334656 Log[2]+130680 Log[2]^2)/12960+1/108 (-4987+234 Log[2]) Log[1-z]+7/72 Log[1-z]^2))/\[Pi];


(* ::Subsubsection:: *)
(*Transposed polarized*)


(*up to z^20; analytic up to z^15, accuracy of the coefficient of z^20 is around 10^-30*)
fitnlat1AllTrans=fitnlat1All-fitnlat1AllLong;


(*up to z^20; analytic up to z^9, accuracy of the coefficient of z^20 is around 10^-20*)
fitat1AllTrans=fitat1All-fitat1AllLong;


(* ::Subsection:: *)
(*Asymptotic Expansion at z = 1/2*)


(* ::Subsubsection:: *)
(*Unpolarized *)


(*up to (z-1/2)^22, accuracy of the coefficient of (z-1/2)^22 is around 10^-13*)
fitnlat2All=-0.1330923069184022538266925340981818542542820428626373054352`40.- 1.563960413114812264028425489026702057534840089403700735553`40. (-(1/2)+z)-1.3295375881385984897583595715819017661228842114952846446036`40. (-(1/2)+z)^2-16.8282260987931812840163312649444030842487090595396590848113`40. (-(1/2)+z)^3-38.6886602835034309984714234107058652109523656524095615130059`40. (-(1/2)+z)^4-114.1658524004568668906429196613913711963412934478285927763282`40. (-(1/2)+z)^5-261.4138249539942614820279454267767140545520893904680125234451`40. (-(1/2)+z)^6-609.3317182026205278166009884525174393058084378646945306148019`40. (-(1/2)+z)^7-1363.9729049871958465679064353298882146423555184168631980405942`40. (-(1/2)+z)^8-2943.9637879719424712850099342384430639741005016749030584455857`40. (-(1/2)+z)^9-6502.6104084005919908149281616207139876937020557473384329655122`40. (-(1/2)+z)^10-13512.7734379439907448391975556520659189637902990570317614133878`40. (-(1/2)+z)^11-29605.5243364599975537112549090830597315301362282228483238830402`40. (-(1/2)+z)^12-60149.7988482012620869884350291182645030257729906226084405504269`40. (-(1/2)+z)^13-131098.146492480396023749031916800202246943171974774268219690972`40. (-(1/2)+z)^14-262394.8466219076438217656236111354284933773513169968122628223849`40. (-(1/2)+z)^15-569897.6145748692172796509818340352016410844934801413810160573687`40. (-(1/2)+z)^16-1.1285310234718529462324652274356374882952334646382262964452459693`40.*^6 (-(1/2)+z)^17-2.445119857248184088108276039276224868993952175046372192370595365`40.*^6 (-(1/2)+z)^18-4.8031652503288419473395325508810421889135313006271813004096806161`40.*^6 (-(1/2)+z)^19-1.03887820735233734288587213091138186692183100263219781815095754101`40.*^7 (-(1/2)+z)^20-2.0279925398081592784118795066858436660357708399381002414028175852`40.*^7 (-(1/2)+z)^21-4.380883928609051926674184641987068574701329062190467620793868216`40.*^7 (-(1/2)+z)^22;


(*up to (z-1/2)^20, accuracy of the coefficient of (z-1/2)^20 is around 10^-11*)
fitat2All=-1.7881553937765601042946602710229164519940508434036162921254`40.+ 34.8231118309215892998736260307494595538788900963378052864585`40. (-(1/2)+z)+249.7923663064873424719857947669581342084255626014555256531569`40. (-(1/2)+z)^2+903.3440876171038794540407751964951157093598873347639636132927`40. (-(1/2)+z)^3+2460.5903103227975468633598482114928656759197976974070707289462`40. (-(1/2)+z)^4+4968.8693403854791442959283552542610900799231187127587617325513`40. (-(1/2)+z)^5+13164.5531822527084170672569378816641218900047282750563399691758`40. (-(1/2)+z)^6+20428.3122251415264494456800415103411235362505998207291959268776`40. (-(1/2)+z)^7+59815.9159912034803711685278684134265284457659764529501044005026`40. (-(1/2)+z)^8+77007.0087649825108733109901600825395152943331186084617655480474`40. (-(1/2)+z)^9+256116.8965343574377300493897462650675366505406078883227537263143`40. (-(1/2)+z)^10+275789.9160530052536583638897310200210434702349450971245913641991`40. (-(1/2)+z)^11+1.064403832469810275136087097904311957965089843555796215673905816`40.*^6 (-(1/2)+z)^12+945397.8536631306780146947846487332433457862575630383703787857951`40. (-(1/2)+z)^13+4.3466096164532810619708817295160198125028032489118646759496727217`40.*^6 (-(1/2)+z)^14+3.0859019323602360879012736665833606454633357566381534727101963574`40.*^6 (-(1/2)+z)^15+1.75486031850225253707340459058698495236425812908442421985705493106`40.*^7 (-(1/2)+z)^16+9.415457062739422361435001882142302241736054098181509311999943004`40.*^6 (-(1/2)+z)^17+7.02888244877039467865236306408091704740341591306138724431887583811`40.*^7 (-(1/2)+z)^18+2.56371873729095111200940991210595788477656553083151383460756114147`40.*^7 (-(1/2)+z)^19+2.798971460828330736047996322361535225013462869381936331801191438817`40.*^8 (-(1/2)+z)^20;


(* ::Subsubsection:: *)
(*Transposed polarized *)


(*up to (z-1/2)^22, accuracy of the coefficient of (z-1/2)^22 is around 10^-20*)
fitnlat2AllTrans=0.0318265516227753268617150054516786077417321691590313535052`40.- 1.4836440447223441415091814905824567039431869964380285097995`40. (-(1/2)+z)-2.2011965760607287969436830618114965793095024782202904829805`40. (-(1/2)+z)^2-15.5454174094662950137966080353647685681753474990974633345477`40. (-(1/2)+z)^3-41.7153836725176287012682655446231605679273042132379982840169`40. (-(1/2)+z)^4-109.2221367940417194227205742317350494088152502413508687178283`40. (-(1/2)+z)^5-271.8486899027943029355963215314740381117417869254639156317898`40. (-(1/2)+z)^6-590.1694564412446019994169415252962402630074285680336472404328`40. (-(1/2)+z)^7-1403.5969446162620204511979873912225086301216993160803658744159`40. (-(1/2)+z)^8-2867.9034164732049448557451580594642947092686449329117146364518`40. (-(1/2)+z)^9-6658.7285265127546710408678273646484942563371080540392831673909`40. (-(1/2)+z)^10-13206.8300409142317628586024028812775580019170678233913051268384`40. (-(1/2)+z)^11-30231.0088374801501290768621074185235125057465934362781689896192`40. (-(1/2)+z)^12-58910.6815865168996380791107330232756356420893262764544154813376`40. (-(1/2)+z)^13-133624.6840311290470052459865553493302005181194154326170083521423`40. (-(1/2)+z)^14-257359.045076901132596881168187453288950601913408060646002950431`40. (-(1/2)+z)^15-580144.6256997277583257404268666318068266488279745717201799505867`40. (-(1/2)+z)^16-1.1080337091467295644219454997120739323377495041808960880326600615`40.*^6 (-(1/2)+z)^17-2.4867598810150569313497634040574274436157749652504021944475309813`40.*^6 (-(1/2)+z)^18-4.719691152698805630029440869033124031308698996489581938525338393`40.*^6 (-(1/2)+z)^19-1.05581260922035658066248956169843885470357112108886428702369248311`40.*^7 (-(1/2)+z)^20-1.99399979064592640775178153307167422895284348513383562584005136664`40.*^7 (-(1/2)+z)^21-4.44976465912640091022089370474267825835615065180113081696555253478`40.*^7 (-(1/2)+z)^22;


(*up to (z-1/2)^20, accuracy of the coefficient of (z-1/2)^20 is around 10^-26*)
fitat2AllTrans=-12.3961777594769686215338144142677761987577335383238302235826`40.+ 63.8782793225044832196648913662016266459163964880705475098872`40. (-(1/2)+z)+246.523774073198202315384679636810494891851663487305175501091`40. (-(1/2)+z)^2+837.8129351822613035386752466318065089893939301993855053643825`40. (-(1/2)+z)^3+2724.6211745604126460032024621679839460079138838473781295670061`40. (-(1/2)+z)^4+4199.2146391817495748958212077403357738601022272137582356406893`40. (-(1/2)+z)^5+15118.9787105374543764732045040419267224068791806569183980308266`40. (-(1/2)+z)^6+15726.362171106385209802091063982561131768638916332174314946236`40. (-(1/2)+z)^7+70599.3411497765563274040622302552900850821612089924043140561475`40. (-(1/2)+z)^8+52766.5900074271949060157301871425054240344467353877754787807488`40. (-(1/2)+z)^9+309339.9767117987769393236932727668699207827286064207826194858952`40. (-(1/2)+z)^10+160091.1826968800167265469750298237029989043836940319299913687584`40. (-(1/2)+z)^11+1.3124820244771525461436837100460370022678897277868491098871072049`40.*^6 (-(1/2)+z)^12+416561.3749783535876292192375405727442557091894459194289533600254`40. (-(1/2)+z)^13+5.4639548770445087510196946668881389853425435218875607400283555623`40.*^6 (-(1/2)+z)^14+733965.6688815589038196592253669717397335290834219098837343667453`40. (-(1/2)+z)^15+2.24687260573368807453629921513010696238972755059605519932088995642`40.*^7 (-(1/2)+z)^16-850608.888506852317089314650734574301035511742886148840805710401`40. (-(1/2)+z)^17+9.16127240893740033378529299445567218628589859082109409919028557445`40.*^7 (-(1/2)+z)^18-1.85723526022900344180640005991886849457617609913222673283405312463`40.*^7 (-(1/2)+z)^19+3.712394059579281099372360938196636540576084386990371150885346370657`40.*^8 (-(1/2)+z)^20;


(* ::Subsubsection:: *)
(*Longitudinal polarized*)


(*up to (z-1/2)^22, accuracy of the coefficient of (z-1/2)^22 is around 10^-13*)
fitnlat2AllLong=fitnlat2All-fitnlat2AllTrans;


(*up to (z-1/2)^20, accuracy of the coefficient of (z-1/2)^20 is around 10^-11*)
fitat2AllLong=fitat2All-fitat2AllTrans;


(* ::Subsection:: *)
(*Asymptotic Expansion Combined*)


(* ::Subsubsection:: *)
(*Unpolarized*)


Asynl[zvalue_]:=Piecewise[{{fitnlat0All,zvalue<=0.35},{fitnlat2All,0.7>=zvalue>0.35},{fitnlat1All,zvalue>0.7}}]/.z->Rationalize[zvalue,0]


Asyother[zvalue_]:=Piecewise[{{fitat0All,zvalue<=0.25},{fitat2All,0.75>=zvalue>0.25},{fitat1All,zvalue>0.75}}]/.z->Rationalize[zvalue,0]


(*
zpoint=40/100;
value=Coefficient[unpolarizedTable[zpoint],nl,1]//Chop;
{fitnlat0All,value,(fitnlat0All-value)/value}/.z->zpoint//N[#,20]&
value=Coefficient[unpolarizedTable[zpoint],nl,1]//Chop;
{fitnlat2All,value,(fitnlat2All-value)/value}/.z->zpoint//N[#,20]&
value=Coefficient[unpolarizedTable[zpoint],nl,1]//Chop;
{fitnlat1All,value,(fitnlat1All-value)/value}/.z->zpoint//N[#,20]&
*)


(*
zpoint=75/100;
value=Coefficient[unpolarizedTable[zpoint],nl,0]//Chop;
{fitat0All,value,(fitat0All-value)/value}/.z->zpoint//N[#,20]&
value=Coefficient[unpolarizedTable[zpoint],nl,0]//Chop;
{fitat2All,value,(fitat2All-value)/value}/.z->zpoint//N[#,20]&
value=Coefficient[unpolarizedTable[zpoint],nl,0]//Chop;
{fitat1All,value,(fitat1All-value)/value}/.z->zpoint//N[#,20]&
*)


(* ::Subsubsection:: *)
(*Transposed polarized *)


AsynlTrans[zvalue_]:=Piecewise[{{fitnlat0AllTrans,zvalue<=0.35},{fitnlat2AllTrans,0.7>=zvalue>0.35},{fitnlat1AllTrans,zvalue>0.7}}]/.z->Rationalize[zvalue,0]


AsyotherTrans[zvalue_]:=Piecewise[{{fitat0AllTrans,zvalue<=0.25},{fitat2AllTrans,0.75>=zvalue>0.25},{fitat1AllTrans,zvalue>0.75}}]/.z->Rationalize[zvalue,0]


(*
zpoint=35/100;
value=Coefficient[TrpolarizedTable[zpoint],nl,1]//Chop;
{fitnlat0AllTrans,value,(fitnlat0AllTrans-value)/value}/.z->zpoint//N[#,20]&
value=Coefficient[TrpolarizedTable[zpoint],nl,1]//Chop;
{fitnlat2AllTrans,value,(fitnlat2AllTrans-value)/value}/.z->zpoint//N[#,20]&
value=Coefficient[TrpolarizedTable[zpoint],nl,1]//Chop;
{fitnlat1AllTrans,value,(fitnlat1AllTrans-value)/value}/.z->zpoint//N[#,20]&
*)


(*
zpoint=25/100;
value=Coefficient[TrpolarizedTable[zpoint],nl,0]//Chop;
{fitat0AllTrans,value,(fitat0AllTrans-value)/value}/.z->zpoint//N[#,20]&
value=Coefficient[TrpolarizedTable[zpoint],nl,0]//Chop;
{fitat2AllTrans,value,(fitat2AllTrans-value)/value}/.z->zpoint//N[#,20]&
value=Coefficient[TrpolarizedTable[zpoint],nl,0]//Chop;
{fitat1AllTrans,value,(fitat1AllTrans-value)/value}/.z->zpoint//N[#,20]&
*)


(* ::Subsubsection:: *)
(*Longitudinal polarized*)


AsynlLong[zvalue_]:=Asynl[zvalue]-AsynlTrans[zvalue]


AsyLong[zvalue_]:=Asyother[zvalue]-AsyotherTrans[zvalue]


(* ::Section:: *)
(*Compare*)


keys=Keys@unpolarizedTable;


(* ::Subsection:: *)
(*unpolarized*)


tablenlvalue=Coefficient[unpolarizedTable[#],nl,1]&/@keys//Chop//N[#,20]&;
asynlvalue=Asynl/@keys//Chop//N[#,20]&;
diffnl=tablenlvalue-asynlvalue;


TableForm@N[Transpose@{keys,diffnl,(diffnl)/tablenlvalue},5]


tablevalue=Coefficient[unpolarizedTable[#],nl,0]&/@keys//Chop//N[#,15]&;
asyvalue=Asyother/@keys//Chop//N[#,15]&;
diff=tablevalue-asyvalue;


TableForm@N[(Transpose@{keys,diff,(tablevalue-asyvalue)/tablevalue}),5]


(* ::Subsection:: *)
(*transposed polarized*)


tablenlvalue=Coefficient[TrpolarizedTable[#],nl,1]&/@keys//Chop//N[#,20]&;
asynlvalue=AsynlTrans/@keys//Chop//N[#,20]&;
diffnl=tablenlvalue-asynlvalue;


TableForm@N[Transpose@{keys,diffnl,(diffnl)/tablenlvalue},5]


tablevalue=Coefficient[TrpolarizedTable[#],nl,0]&/@keys//Chop//N[#,15]&;
asyvalue=AsyotherTrans/@keys//Chop//N[#,15]&;
diff=tablevalue-asyvalue;


TableForm@N[(Transpose@{keys,diff,(tablevalue-asyvalue)/tablevalue}),5]

